Overcoming the fermion sign problem in homogeneous systems

Explicit treatment of many-body Fermi statistics in path integral Monte Carlo (PIMC) results in exponentially scaling computational cost due to the near cancellation of contributions to observables from even and odd permutations. Through direct analysis of exchange statistics we find that individual exchange probabilities in homogeneous systems are, except for finite size effects, independent of the configuration of other permutations present. For two representative systems, 3-He and the homogeneous electron gas, we show that this allows the entire antisymmetrized density matrix to be generated from a simple model depending on only a few parameters obtainable directly from a standard PIMC simulation. The result is a polynomial scaling algorithm and up to a 10 order of magnitude increase in efficiency in measuring fermionic observables for the systems considered.

==> figs/PlotReconstructedPts.py <==
import sys
from pylab import *
import numpy as np
rc('text',usetex=True)

def CalcTF(rs,pol,D):
  if D == 3:
    # Fermi Temp (see Martin pg 103 (only he uses atomic units))
    if pol:
      TF = (9.*pi/2.)**(2./3.) / (rs**2)
    else:
      TF = (9.*pi/4.)**(2./3.) / (rs**2)
  elif D == 2:
    # Fermi Temp (see Martin pg 103 (only he uses atomic units))
    if pol:
      TF = 4./(rs**2)
    else:
      TF = 1./(rs**2)

  return TF

def GetNCorrection(rs,pol,t,N):
  wp = sqrt(3./(rs**3))
  T = t*CalcTF(rs,pol,3)
  if t == 0:
    FT = 1.
  else:
    FT = tanh(wp/T)
  if t > 1.0:
    dv_N = T/(2*N)
    dk_N = -T/(4*N)
  else:
    dv_N = (2./FT)*(wp/(2.*N))
    C3D = 5.264 # for sc lattice
    xi = pol
    dk_N = (2*FT)*(((wp/2.) - (C3D/(pi*rs*rs*(2.*N)**(1./3.)))/((1.+xi)**(2./3.) + (1.-xi)**(2./3.)))/N)
  dE_N = dv_N + dk_N
  return dE_N

# rs theta N e_orig de_orig e_fn de_fn e_pl de_pl e_p2 de_p2
lineInfo,lineVals,lineErrs = [],[],[]
f = open(sys.argv[1],'r')
nLines = 0
for line in f:
    line = line.split()
    if line[0] != '#':
        line = [float(x) for x in line]
        print line
        [rs,theta,N,e_orig,de_orig,e_fn,de_fn,e_pl,de_pl,e_p2,de_p2] = line
        lineInfo.append([rs,theta,N])
        lineVals.append([e_orig,e_fn,e_pl,e_p2])
        lineErrs.append([de_orig,de_fn,de_pl,de_p2])
        nLines += 1


# Now switch to a more OO interface to exercise more features.
fig, axs = plt.subplots(nrows=nLines, ncols=1, sharex=True)
colors = ['r','b','g','m']
for i in range(nLines):
    ind = np.arange(4)  # the x locations for the groups
    axs[i].errorbar(ind+0.5, lineVals[i], fmt=colors[i]+'o', yerr=lineErrs[i])
    axs[i].locator_params(axis='y',nbins=6)
    axs[i].set_xticks(ind+0.5)
    axs[i].set_xlim(0,4)
    axs[i].set_ylim(lineVals[i][3]-0.1*abs(lineVals[i][3]),lineVals[i][3]+0.1*abs(lineVals[i][3]))
    axs[i].text(2.5, lineVals[i][3]+0.05*abs(lineVals[i][3]), '$r_s='+str(lineInfo[i][0])+'$, $T/T_F='+str(lineInfo[i][1])+'$', fontsize=16)
axs[nLines-1].set_xticklabels( ('$PIMC$', '$RPIMC$', '$P_l$', '$p_2$'), fontsize=20)
plt.subplots_adjust(hspace=0.1)
fig.text(0.03, 0.5, '$E/N\ (Ry)$', ha='center', va='center', rotation='vertical', fontsize=20)
#bigax = fig.add_subplot(111)
#bigax.set_ylabel("$E/N (Ry)$",fontsize=12)
#bigax.set_axis_bgcolor('none')
#bigax.spines['top'].set_color('none')
#bigax.spines['bottom'].set_color('none')
#bigax.spines['left'].set_color('none')
#bigax.spines['right'].set_color('none')
#bigax.tick_params(labelcolor='none', top='off', bottom='off', left='off', right='off')
savefig('reconstructedPts.pdf', bbox_inches='tight', pad_inches=0.01)
clf()

